A real neural network state for quantum chemistry

The restricted Boltzmann machine (RBM) has been successfully applied to solve the many-electron Schr$\ddot{\text{o}}$dinger equation. In this work we propose a single-layer fully connected neural network adapted from RBM and apply it to study ab initio quantum chemistry problems. Our contribution is two-fold: 1) our neural network only uses real numbers to represent the real electronic wave function, while we obtain comparable precision to RBM for various prototypical molecules; 2) we show that the knowledge of the Hartree-Fock reference state can be used to systematically accelerate the convergence of the variational Monte Carlo algorithm as well as to increase the precision of the final energy.

==> figures/fig_HF_init/plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import rc
from distutils.log import error

fontsize = 16
labelsize = 14
linewidth = 2.


# common utils
def get_data_name(infile):
    data = pd.read_csv(infile, sep=",", header=None)

    t = data.isin([0]).sum()
    t = t[t>0]
    # print(t.index)
    data=data.drop(t.index, axis=1)
    
    data=data.to_numpy()
    pname=infile[10:]
    return data, pname

def get_E_table(infile="./mol_ham_data/reference_energy.txt"):
    data = pd.read_csv(infile, sep="\s+")
    # sdata = data.sort_values(by=['Molecule'], axis=0, ascending=False)
    return data

def get_mname_Es(infile):
    sdata = get_E_table('./reference_energy.txt')
    for index, row in sdata.iterrows():
        if row['Molecule'] in infile.upper():
            # print(index, row['Molecule'], row['Hartree-Fock'], row['Exact'], row['CCSD'])
            return row['Molecule'], row['Hartree-Fock'], row['Exact'], row['CCSD']
    error("no mname")

# main control
def diff_multi(ax, fs, cols, names=[], labels=["x","y"], title="MCNN", ndata=2100):
    markers = ['+', 'x']
    for i, f in enumerate(fs):
        data, pname = get_data_name(f)
        mname, E_HF, E_FCI, E_CCSD = get_mname_Es(f)
        if len(names) > 1:
            lname = names[i]
        else:
            lname = pname
        # ax.plot(data[:,cols[i]], 'o-.', label=pname)
        ax.plot(abs(data[:ndata, cols[i]]-E_FCI), marker=markers[i], ls='none', label=lname)
        # ax.set_xlim([curv_data[0,0], curv_data[-1,0]])
    # ax.set_yscale("symlog")
    ax.set_yscale("log")
    # ax.set(xlabel=labels[0], ylabel=labels[1], title=title)
    ax.set_xlabel(labels[0], fontsize=fontsize)
    ax.set_ylabel(ylabel=labels[1], fontsize=fontsize)
    ax.set_title(title, fontsize=fontsize)
    ax.grid()
    ax.legend(fontsize=labelsize)

rc('text', usetex=True)

labels = [['(a)', '(b)']]
# plt.rcParams['font.family'] = ['Times New Roman']
fig, axs = plt.subplot_mosaic(labels, constrained_layout=True, figsize=(8,4))

# label name
lnames=[r"HF re-initialization", r"Random initialization"]

# input files
fs=["alllosses.h2o-h2o-rbm-RL1e-4-NN1L-2w-hf6h", "alllosses.h2o-rbm-RL1e-4-NN1L-nhf"] # 非常有潜力
cols = [7,7]
diff_multi(axs[labels[0][1]], fs, cols, lnames, labels=[r"Epoch", r"Absolute error"], title=r"RBM", ndata=2100)

# inputs files
fs=["alllosses.h2o-h2o-fcn-RL1e-3-NN1L-2w-hf1k", "alllosses.h2o-fcn-RL1e-3-NN1L-2w-nhf"] # MC3, MC4
cols = [3,3]
diff_multi(axs[labels[0][0]], fs, cols, lnames, labels=[r"Epoch", r"Absolute error"], title=r"tanh-FCN", ndata=2200)

import matplotlib.transforms as mtransforms
for label, ax in axs.items():
    trans = mtransforms.ScaledTranslation(-20/72, 7/72, fig.dpi_scale_trans)
    ax.text(0.0, 1.0, label, transform=ax.transAxes + trans, fontsize='x-large', va='bottom')
    # ax.set_title(label, loc='left')


axs['(a)'].axvline(x = 600, color = 'k', ls='--')
axs['(b)'].axvline(x = 600, color = 'k', ls='--')

plt.tight_layout(pad=0.5)

plt.savefig("h2o-HFinit.pdf", dpi=150)

plt.show()


==> figures/fig_HiddenSize/plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import rc
from distutils.log import error

# common utils
def get_data_name(infile):
    data = pd.read_csv(infile, sep=",", header=None)

    t = data.isin([0]).sum()
    t = t[t>0]
    # print(t.index)
    data=data.drop(t.index, axis=1)
    
    data=data.to_numpy()
    pname=infile[10:]
    return data, pname

def get_E_table(infile="./mol_ham_data/reference_energy.txt"):
    data = pd.read_csv(infile, sep="\s+")
    # sdata = data.sort_values(by=['Molecule'], axis=0, ascending=False)
    return data

def get_mname_Es(infile):
    sdata = get_E_table('./reference_energy.txt')
    for index, row in sdata.iterrows():
        if row['Molecule'] in infile.upper():
            # print(index, row['Molecule'], row['Hartree-Fock'], row['Exact'], row['CCSD'])
            return row['Molecule'], row['Hartree-Fock'], row['Exact'], row['CCSD']
    error("no mname")

rc('text', usetex=True)

# main control
# plt.rcParams['font.family'] = ['Times New Roman']
fig, ax = plt.subplots(1,1, figsize=(6,5))

fontsize = 16
labelsize = 14
linewidth = 2.

# input data
x = [20, 40, 55, 64, 80]
y = [-107.543, -107.621, -107.639, -107.663, -107.6761]

# plot details
ax.plot(x, y, ls='--', c="g", marker='o', markersize=8, markerfacecolor='none', label=r'tanh-FCN')
mname, E_HF, E_FCI, E_CCSD = get_mname_Es("n2")
ax.plot([x[0], x[-1]], [E_HF, E_HF], '-.', lw=1, color='k', label=r"Hartree Fock")
ax.plot([x[0], x[-1]], [E_CCSD, E_CCSD], '--', lw=1, color='k', label=r"CCSD")
ax.plot([x[0], x[-1]], [E_FCI, E_FCI], '-', lw=1, color='r', label=r"FCI")

ax.tick_params(axis='both', which='major', labelsize=labelsize)
ax.set_xlabel(r'Hidden Size', fontsize=fontsize)
ax.set_ylabel(r'Energy (Ha)', fontsize=fontsize)
# ax.set_title(r'Effect of Hidden Size', fontsize=fontsize)
# ax.set(xlabel="Hidden Size", ylabel="Energy (Ha)", title="N2: Effect of Hidden Size", fontsize=18)
ax.legend(fontsize=fontsize)
ax.grid()

plt.tight_layout(pad=0.5)

plt.savefig("n2-hidden-size.pdf", dpi=150)

plt.show()


==> figures/fig_PES/plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib import rc
from distutils.log import error

rc('text', usetex=True)

# common utils
def get_data_name(infile):
    data = pd.read_csv(infile, sep=",", header=None)

    t = data.isin([0]).sum()
    t = t[t>0]
    # print(t.index)
    data=data.drop(t.index, axis=1)
    
    data=data.to_numpy()
    pname=infile[10:]
    return data, pname

def get_E_table(infile="./mol_ham_data/reference_energy.txt"):
    data = pd.read_csv(infile, sep="\s+")
    # sdata = data.sort_values(by=['Molecule'], axis=0, ascending=False)
    return data

def get_mname_Es(infile):
    sdata = get_E_table('./reference_energy.txt')
    for index, row in sdata.iterrows():
        if row['Molecule'] in infile.upper():
            # print(index, row['Molecule'], row['Hartree-Fock'], row['Exact'], row['CCSD'])
            return row['Molecule'], row['Hartree-Fock'], row['Exact'], row['CCSD']
    error("no mname")

fontsize=16
labelsize = 14


# main control
def PES(ax, data_file, fig_title, ax2=None, isLegend=None):
    plt.rcParams['font.family'] = ['Times New Roman']

    # raw_n2_data = "PES/h2"
    # raw_n2_data = "PES/h2"
    data = pd.read_csv(data_file, sep="\s+")
    print(data)
    X = data['Nuclear-separation']
    ax.plot(X, data["Hartree-Fock"], ls="-.", color='k', lw=2.5, label=r"Hartree-Fock")
    ax.plot(X, data["CCSD"], ls="--", color='k', lw=2.5, label=r"CCSD")
    ax.plot(X, data["FCI"], ls="-", color='r', label="FCI")
    ax.plot(X, data["FCN"], c="g", ls='none', marker="o", markersize=8, markerfacecolor='none', label=r"tanh-FCN")

    ax.tick_params(axis='both', which='major', labelsize=labelsize)
    
    if ax2 != None:
        ax2.plot(X, np.abs(data["Hartree-Fock"]-data["FCI"]), ls="-.", color='k', lw=2.5, label=r"Hartree-Fock")
        ax2.plot(X, np.abs(data["CCSD"]-data["FCI"]), ls="--", color='k', lw=2.5, label=r"CCSD")
        ax2.plot(X, np.abs(data["FCN"]-data["FCI"]), ls="--", color='g', lw=2.5, marker="o", markersize=8, markerfacecolor='none', label=r"tanh-FCN")
        # ax2.set(xlabel="Nuclear separation ($\mathrm{\AA}$)", ylabel="Absolute error (Ha)")
        # ax2.set(xlabel="Nuclear separation ($\mathrm{\AA}$)")

        ax2.set_xlabel(r"Nuclear separation ($\mathrm{\AA}$)", fontsize=fontsize)
        # ax2.set_yscale("symlog")
        ax2.set_yscale("log")
        ax2.tick_params(axis='both', which='major', labelsize=labelsize)
        if isLegend == True:
            ax2.legend(fontsize=12)
            ax2.set_ylabel(r"Absolute error (Ha)", fontsize=fontsize)
    ax.set_title(fig_title, fontsize=fontsize)
    isLegend == True and ax.set_ylabel(r"Energy (Ha)", fontsize=fontsize)
    isLegend == True and ax.legend(fontsize=12)

fig, ax = plt.subplots(2, 2, figsize=(8,7))
# plt.yscale("log")
PES(ax[0,0], "h2", r"H2", ax[1,0], True)
PES(ax[0,1], "lih", r"LiH", ax[1,1])

ax[0,0].annotate(r'(a1)', xy=(-0.1, 1.05),xycoords='axes fraction', fontsize=fontsize)
ax[1,0].annotate(r'(a2)', xy=(-0.1, 1.05),xycoords='axes fraction', fontsize=fontsize)

ax[0,1].annotate(r'(b1)', xy=(-0.1, 1.05),xycoords='axes fraction', fontsize=fontsize)
ax[1,1].annotate(r'(b2)', xy=(-0.1, 1.05),xycoords='axes fraction', fontsize=fontsize)


plt.tight_layout(pad=1.5)

plt.savefig("PES.pdf", dpi=150)

plt.show()

